Logit-Boundary Geometric Belief Interfaces and Sparse Sheaf-Enclave Protocols: A Self-Contained Substrate for Secure Network Electronic Health Record (EHR) Interoperability

Electronic health-record interoperability is a boundary problem: legacy systems, generative models, terminology services, identity systems, and human reviewers may each expose rich internal states, while operational exchange requires a narrow shared interface of typed claims, bounded uncertainty, provenance, and explicit admission or abstention. This paper details a mathematical and engineering architecture for that interface. The organizing idea is the logit boundary: a discovery model may propose pre-threshold scores over a local categorical decision, but a deterministic judgment substrate decides whether the proposal is admissible, requires review, or must be quarantined before any Fast Healthcare Interoperability Resources (FHIR) transaction is constructed. The resulting Geometric Belief Interface (GBI) combines finite boundary semantics, local Dirichlet evidence, cellular-sheaf and mapping-cone diagnostics, advisory geometric audit charts, and a Decentralized Cryptographic Sheaf-Enclave (DCSE) protocol sketch for fail-closed deployment. The framework does not establish clinical truth, global representation alignment, or end-to-end safety; it defines certificate-producing checks at a model-to-system boundary. A companion frozen synthetic benchmark, GBI BoundaryBench v0.1, evaluated Qwen3-4B-Instruct-2507 on 256 held-out tasks across three evidence modes (768 canonical executions). All executions completed, but none produced an output accepted by the benchmark contract: 369 were rejected during safe parsing and 399 during schema validation, yielding zero coverage and deterministic quarantine. This empirical result is deliberately narrow - one 4B open-weight model under one frozen interface - and is reported as evidence about the admission boundary, not as a general claim about LLM capability or clinical safety. A Julia appendix verifies numerical certificates using standard libraries.

==> anc/gbi_dcse_arxiv_revised.jl <==
using LinearAlgebra
using Printf

# Numerical appendix for the DCSE/GBI paper.
#
# The paper treats neural/logit output as bounded evidence, not clinical truth.
# This script verifies the small numerical certificates used by that boundary:
# Dirichlet-Fisher conditioning, advisory quasiconformal chart distortion,
# higher-dimensional ellipsoid distortion, and a projector-based stalk-obstruction surrogate.
#
# It is not a FHIR writer, enterprise policy engine, enclave, or clinician.
# QUARANTINE_THRESHOLD is a toy appendix parameter, not the runtime policy P.
# The only commit/quarantine decision represented here is the toy stalk-level
# trace-energy gate used to illustrate localization.

const MAPPING_STATUS_LABELS = ("exact", "equivalent", "narrower", "broader", "conflict", "unmapped")
const FISHER_MIN_EIGENVALUE = 1e-6
const QUARANTINE_THRESHOLD = 0.80
const KTABULAR = 1.5
const PSD_TOL = 1e-10

function condensed_probe_demo()
    # Section 4 intuition: a condensed/operational probe is stricter than
    # ordinary pointwise convergence. The toy sequence 1/n converges, but it is
    # not eventually constant, so it fails the operational compatibility check.
    seq = [1.0 / i for i in 1:20]
    tail_variation = maximum(abs.(seq[end-4:end] .- seq[end]))
    return (
        eventually_constant = tail_variation < 1e-12,
        tail_variation = tail_variation,
    )
end

function entropy_bits(p::AbstractVector{<:Real})::Float64
    entropy = 0.0
    @inbounds for x in p
        xf = Float64(x)
        if xf > 0.0
            entropy -= xf * log2(xf)
        end
    end
    return entropy
end

function approx_trigamma(x::Float64)::Float64
    # Section 6 uses the Dirichlet Fisher metric
    # g_ij(alpha) = trigamma(alpha_i) * delta_ij - trigamma(sum(alpha)).
    # This recurrence plus asymptotic expansion avoids non-stdlib packages.
    x > 0.0 || throw(DomainError(x, "trigamma approximation requires x > 0"))

    y = x
    acc = 0.0
    while y < 8.0
        acc += 1.0 / (y * y)
        y += 1.0
    end

    inv_y = 1.0 / y
    inv2 = inv_y * inv_y
    inv3 = inv2 * inv_y
    inv5 = inv2 * inv3
    inv7 = inv2 * inv5
    inv9 = inv2 * inv7

    return acc + inv_y + 0.5 * inv2 + inv3 / 6.0 - inv5 / 30.0 +
           inv7 / 42.0 - inv9 / 30.0
end

function fisher_dirichlet(alpha::AbstractVector{<:Real})::Matrix{Float64}
    # The caller is expected to enforce the paper's evidence box alpha_i in
    # [phi, A]. This routine still rejects non-positive values so the metric
    # cannot be evaluated on the singular simplex boundary.
    k = length(alpha)
    k > 0 || throw(ArgumentError("alpha must be non-empty"))

    alpha_sum = 0.0
    @inbounds for a in alpha
        af = Float64(a)
        af > 0.0 || throw(DomainError(af, "Dirichlet alpha values must be > 0"))
        alpha_sum += af
    end

    base = -approx_trigamma(alpha_sum)
    metric = fill(base, k, k)
    @inbounds for i in eachindex(alpha)
        metric[i, i] += approx_trigamma(Float64(alpha[i]))
    end
    return metric
end

f_map(z::ComplexF64, theta::Float64)::ComplexF64 = z * z + theta * conj(z)

function wirtinger_exact(z::ComplexF64, theta::Float64)
    # Section 9 says the visual chart is advisory only. For the fixed chart
    # f(z; theta) = z^2 + theta * conj(z), the Wirtinger derivatives are exact:
    # df/dz = 2z and df/dconj(z) = theta.
    return 2.0 * z, ComplexF64(theta, 0.0)
end

function wirtinger_fd(z::ComplexF64, theta::Float64, h::Float64)
    # Kept as a validation fallback for the exact derivative above.
    fx = (f_map(z + h, theta) - f_map(z - h, theta)) / (2.0 * h)
    fy = (f_map(z + im * h, theta) - f_map(z - im * h, theta)) / (2.0 * h)
    return 0.5 * (fx - im * fy), 0.5 * (fx + im * fy)
end

function beltrami_distortion(fz::ComplexF64, fzb::ComplexF64)::Tuple{Float64, Float64}
    # mu and K orient a reviewer, but the paper explicitly forbids using visual
    # distortion as proof of a logical clinical inconsistency.
    mu = abs(fzb / fz)
    mu < 1.0 || throw(DomainError(mu, "Beltrami coefficient must be < 1"))
    return mu, (1.0 + mu) / (1.0 - mu)
end

function hyperellipsoid_certificate(A::AbstractMatrix{<:Real})
    # Section 8.1 certificate: Df maps infinitesimal spheres to ellipsoids.
    # Singular values provide H = sigma_max / sigma_min and
    # K_outer = sigma_max^n / det(A). Positive Jacobian is required.
    A64 = Matrix{Float64}(A)
    singular_values = svdvals(A64)
    sigma_min = minimum(singular_values)
    sigma_max = maximum(singular_values)
    jacobian = det(A64)

    sigma_min > 0.0 || throw(DomainError(sigma_min, "matrix must be full rank"))
    jacobian > 0.0 || throw(DomainError(jacobian, "matrix must have positive Jacobian"))

    return (
        singular_values = singular_values,
        axis_eccentricity = sigma_max / sigma_min,
        jacobian = jacobian,
        outer_distortion = sigma_max^size(A64, 1) / jacobian,
    )
end

function orthonormal_columns(M::AbstractMatrix{<:Real})::Matrix{Float64}
    # The trace energy E_sigma = tr(P_lambda P_sigma) is basis-invariant only
    # after the obstruction basis has been made orthonormal.
    M64 = Matrix{Float64}(M)
    rows, cols = size(M64)
    cols <= rows || throw(ArgumentError("matrix must have at least as many rows as columns"))

    factor = qr(M64)
    return Matrix(factor.Q)[:, 1:cols]
end

function appendix_raw_obstructions()
    # Appendix A's explicit 6x2 obstruction matrix.
    #
    # The row pairs model Allergy, MedicationRequest, and RenalLab stalks. The
    # After orthonormalization, this explicit matrix reproduces the Section 7.3
    # toy stalk energies to the displayed rounding. The routine below remains a
    # projector-based surrogate; it does not construct a mapping-cone differential.
    return [0.10 0.10;
            0.10 -0.10;
            1.00 1.00;
            1.00 -1.00;
            0.05 0.00;
            0.00 0.05]
end

function mapping_cone_certificate(
    raw_obstructions::AbstractMatrix{<:Real};
    threshold::Float64 = QUARANTINE_THRESHOLD,
)
    # Toy obstruction surrogate used by Sections 7-10. P_lambda projects onto
    # the span of the supplied obstruction vectors; each stalk energy is the trace
    # against a coordinate-stalk projector. This is not a mapping-cone Laplacian.
    U = orthonormal_columns(raw_obstructions)
    projector = U * transpose(U)
    laplacian = Matrix{Float64}(I, size(projector, 1), size(projector, 2))
    laplacian .-= projector

    stalk_ranges = (
        ("Allergy", 1:2),
        ("MedicationRequest", 3:4),
        ("RenalLab", 5:6),
    )
    energies = map(stalk_ranges) do (name, idxs)
        energy = sum(projector[i, i] for i in idxs)
        (name = name, energy = energy, decision = energy > threshold ? "QUARANTINE" : "COMMIT")
    end

    return (
        basis = U,
        projector = projector,
        laplacian = laplacian,
        eigenvalues = eigvals(Symmetric(laplacian)),
        energies = energies,
    )
end

function run_self_check()
    alpha = [2.0, 3.0, 4.0, 5.0]
    metric = fisher_dirichlet(alpha)
    @assert issymmetric(metric)
    @assert minimum(eigvals(Symmetric(metric))) > FISHER_MIN_EIGENVALUE

    boundary_alpha = [0.01, 3.0, 4.0, 5.0]
    boundary_metric = fisher_dirichlet(boundary_alpha)
    @assert minimum(eigvals(Symmetric(boundary_metric))) > FISHER_MIN_EIGENVALUE

    z = 1.0 + 1.0im
    theta = 0.35
    fz_exact, fzb_exact = wirtinger_exact(z, theta)
    fz_fd, fzb_fd = wirtinger_fd(z, theta, 1e-5)
    @assert isapprox(fz_exact, fz_fd; rtol = 1e-10, atol = 1e-10)
    @assert isapprox(fzb_exact, fzb_fd; rtol = 1e-10, atol = 1e-10)

    A = [1.20 0.10 0.0; 0.20 0.80 0.05; 0.0 0.10 1.10]
    cert = hyperellipsoid_certificate(A)
    @assert cert.axis_eccentricity >= 1.0
    @assert cert.outer_distortion >= 1.0

    raw = appendix_raw_obstructions()
    cone = mapping_cone_certificate(raw)
    @assert isapprox(cone.basis' * cone.basis, Matrix{Float64}(I, 2, 2); atol = 1e-12)
    @assert issymmetric(cone.laplacian)
    @assert minimum(cone.eigenvalues) >= -PSD_TOL

    angle = 0.73
    rotation = [cos(angle) -sin(angle); sin(angle) cos(angle)]
    rotated_projector = (cone.basis * rotation) * transpose(cone.basis * rotation)
    @assert norm(cone.projector - rotated_projector) <= 1e-12

    return true
end

function run_report()
    println("========================================================================")
    println("        GBI/DCSE MATHEMATICAL CO-PROCESSOR VERIFICATION RUN")
    println("========================================================================")

    probe = condensed_probe_demo()
    println("\n  Condensed operational probe:")
    println("    Sequence 1/n eventually constant? ", probe.eventually_constant)
    @printf("    Tail variation over last five terms: %.6f\n", probe.tail_variation)

    status_alpha = [1.0, 14.0, 1.0, 1.0, 3.0, 1.0]
    status_p = status_alpha ./ sum(status_alpha)
    println("\n  Local mapping-status evidence:")
    println("    Labels: ", MAPPING_STATUS_LABELS)
    println("    Posterior mean p: ", round.(status_p; digits = 4))
    @printf("    Entropy: %.4f bits\n", entropy_bits(status_p))

    alpha_a = [2.0, 3.0, 4.0, 5.0]
    alpha_b = [0.01, 3.0, 4.0, 5.0]
    for (label, alpha) in (("Interior", alpha_a), ("Boundary", alpha_b))
        metric = fisher_dirichlet(alpha)
        ev = eigvals(Symmetric(metric))
        @printf("\n  %s alpha: %s\n", label, alpha)
        println("    Eigenvalues: ", round.(ev; digits = 4))
        @printf("    Condition number: %.2f\n", maximum(ev) / minimum(ev))
    end

    z = 1.0 + 1.0im
    theta = 0.35
    fz, fzb = wirtinger_exact(z, theta)
    mu, distortion = beltrami_distortion(fz, fzb)
    println("\n  Evaluation point z: ", z)
    println("    Exact df/dz:       ", round(fz; digits = 4))
    println("    Exact df/dbar:     ", round(fzb; digits = 4))
    @printf("    Beltrami mu:       %.4f\n", mu)
    @printf("    Linear distortion: %.4f\n", distortion)
    println("    Display gate:      ", distortion > KTABULAR ? "SHOW_TABULAR_FIRST" : "ADVISORY_ONLY")

    A = [1.20 0.10 0.0; 0.20 0.80 0.05; 0.0 0.10 1.10]
    ellipsoid = hyperellipsoid_certificate(A)
    println("\n  Scaling matrix A: ", A)
    println("    Singular values:     ", round.(ellipsoid.singular_values; digits = 4))
    @printf("    Axis eccentricity H: %.4f\n", ellipsoid.axis_eccentricity)
    @printf("    Jacobian det J:      %.4f\n", ellipsoid.jacobian)
    @printf("    Outer distortion Ko: %.4f\n", ellipsoid.outer_distortion)

    raw_obstructions = appendix_raw_obstructions()
    cone = mapping_cone_certificate(raw_obstructions)
    println("\n  Eigenvalues of cone Laplacian Lc: ", round.(cone.eigenvalues; digits = 4))
    println("  Stalk obstruction energies:")
    for item in cone.energies
        @printf("    %-18s energy = %.4f -> %s\n", item.name, item.energy, item.decision)
    end

    println("========================================================================")
end

function trigamma_kernel(values::AbstractVector{Float64})::Float64
    acc = 0.0
    @inbounds for x in values
        acc += approx_trigamma(x)
    end
    return acc
end

function wirtinger_exact_kernel(points::AbstractVector{ComplexF64}, theta::Float64)::Float64
    acc = 0.0
    @inbounds for z in points
        fz, fzb = wirtinger_exact(z, theta)
        acc += abs2(fz) + abs2(fzb)
    end
    return acc
end

function wirtinger_fd_kernel(points::AbstractVector{ComplexF64}, theta::Float64, h::Float64)::Float64
    acc = 0.0
    @inbounds for z in points
        fz, fzb = wirtinger_fd(z, theta, h)
        acc += abs2(fz) + abs2(fzb)
    end
    return acc
end

function benchmark_call(label::String, f::Function, reps::Int; ops_per_rep::Int = 1)
    f()
    GC.gc()
    last_result = nothing
    guarded_f = Base.inferencebarrier(f)
    elapsed = @elapsed begin
        for _ in 1:reps
            last_result = Base.inferencebarrier(guarded_f())
        end
    end
    @printf(
        "%-34s %10.3f us/op  (%d reps, %d ops/rep)\n",
        label,
        elapsed * 1e6 / (reps * ops_per_rep),
        reps,
        ops_per_rep,
    )
    return last_result
end

function run_benchmarks()
    println("Benchmarks exclude Julia startup/compilation cost and use Base timing only.")

    alpha = [2.0, 3.0, 4.0, 5.0]
    theta = 0.35
    A = [1.20 0.10 0.0; 0.20 0.80 0.05; 0.0 0.10 1.10]
    raw = appendix_raw_obstructions()
    trigamma_values = collect(range(0.25, 12.0; length = 512))
    points = ComplexF64[
        ComplexF64(cos(t), sin(t)) for t in range(0.1, 2.9; length = 512)
    ]

    benchmark_call(
        "approx_trigamma",
        () -> trigamma_kernel(trigamma_values),
        10_000;
        ops_per_rep = length(trigamma_values),
    )
    benchmark_call("fisher_dirichlet", () -> fisher_dirichlet(alpha), 200_000)
    benchmark_call(
        "wirtinger_exact",
        () -> wirtinger_exact_kernel(points, theta),
        50_000;
        ops_per_rep = length(points),
    )
    benchmark_call(
        "wirtinger_fd",
        () -> wirtinger_fd_kernel(points, theta, 1e-5),
        50_000;
        ops_per_rep = length(points),
    )
    benchmark_call("hyperellipsoid_certificate", () -> hyperellipsoid_certificate(A), 100_000)
    benchmark_call("mapping_cone_certificate", () -> mapping_cone_certificate(raw), 100_000)
end

function main(args = ARGS)
    run_self_check()
    if "--benchmark" in args
        run_benchmarks()
    else
        run_report()
    end
end

if abspath(PROGRAM_FILE) == @__FILE__
    main()
end

